IoTSan: Fortifying the Safety of IoT Systems

Today's IoT systems include event-driven smart applications (apps) that interact with sensors and actuators. A problem specific to IoT systems is that buggy apps, unforeseen bad app interactions, or device/communication failures, can cause unsafe and dangerous physical states. Detecting flaws that lead to such states, requires a holistic view of installed apps, component devices, their configurations, and more importantly, how they interact. In this paper, we design IoTSan, a novel practical system that uses model checking as a building block to reveal "interaction-level" flaws by identifying events that can lead the system to unsafe states. In building IoTSan, we design novel techniques tailored to IoT systems, to alleviate the state explosion associated with model checking. IoTSan also automatically translates IoT apps into a format amenable to model checking. Finally, to understand the root cause of a detected vulnerability, we design an attribution mechanism to identify problematic and potentially malicious apps. We evaluate IoTSan on the Samsung SmartThings platform. From 76 manually configured systems, IoTSan detects 147 vulnerabilities. We also evaluate IoTSan with malicious SmartThings apps from a previous effort. IoTSan detects the potential safety violations and also effectively attributes these apps as malicious.

==> code/AutoModeChange.java <==
public class AutoModeChange {
    STLocation location;
    STPresSensor[] AutoModeChange_people;
    int AutoModeChange_newMode1;
    int AutoModeChange_newMode2;
    
    public void presenceEvtHandler(STEvent evt) {
        if(evt.value == 18) {
            if(location.mode != AutoModeChange_newMode1) {
                if(everyoneIsAway()) {
                    setLocationMode(AutoModeChange_newMode1);
                } else { }
            } else { }
        } else {
            if(location.mode != AutoModeChange_newMode2) {
                setLocationMode(AutoModeChange_newMode2);
            } else { }
        }
    }
    private boolean everyoneIsAway() {
        boolean result = true;
        int index0 = 0 ;
        while(index0 < AutoModeChange_people.length) {
            STPresSensor person = AutoModeChange_people[index0];
            if(person.currentPresence == 19 ) {
                result = false;
                break;
            } else { }
            index0 ++;
        }
        return result;
    }
    public void setLocationMode(int mode){
        if(mode == 1400) /* HOME */
        {
            location.STCommand_Location_Home = true;
        }
        else if(mode == 1401) /* AWAY */
        {
            location.STCommand_Location_Away = true;
        }
        else if(mode == 1402) /* NIGHT */
        {
            location.STCommand_Location_Night = true;
        }
    }
}

==> code/violationlog.cc <==
SmartThings0.prom:2690 (state 295)	[generatedEvent.evtType = notpresent]
SmartThings0.prom:2609 (state 332)	[g_STPresSensorArr.element[STPresSensorIndex].subNotifiers[index2] = g_STPresSensorArr.element[STPresSensorIndex].subNotifiers[index2] + 1]
SmartThings0.prom:2725 (state 757)	[((g_STPresSensorArr.element[AutoModeChange_people.element[0].gArrIndex].subNotifiers[AutoModeChange_people.element[0].eventCountIndex] > 0))]
SmartThings0.prom:2728 (state 759)	[g_STPresSensorArr.element[AutoModeChange_people.element[0].gArrIndex].subNotifiers[AutoModeChange_people.element[0].eventCountIndex] = g_STPresSensorArr.element[AutoModeChange_people.element[0].gArrIndex].subNotifiers[AutoModeChange_people.element[0].eventCountIndex] - 1]
SmartThings0.prom:1913 (state 937)	[(!((location.mode==AutoModeChange_newMode)))]
SmartThings0.prom:2308 (state 1797)	[ST_Command.evtType = Away]
SmartThings0.prom:2438 (state 1765)	[location.mode = HandleLocationEvt_mode]
SmartThings0.prom:2451 (state 1788)	[location.subNotifiers[index0] = location.subNotifiers[index0] + 1]
SmartThings0.prom:2704 (state 346)	[((location.subNotifiers[UnlockDoor_location] > 0))]
SmartThings0.prom:2707 (state 348)	[location.subNotifiers[UnlockDoor_location] = location.subNotifiers[UnlockDoor_location] - 1]
SmartThings0.prom:1832 (state 596)	[ST_Command.evtType = unlock]
SmartThings0.prom:2357 (state 665)	[HandleSTLockEvt_state = 48]
SmartThings0.prom:2553 (state 703)	[g_STLockArr.element[m_JJJCTEMP_0.gArrIndex].currentLock = HandleSTLockEvt_state]
spin: _spin_nvr.tmp:3, Error: assertion violated
spin: text of failed assertion: assert(!(!((((g_STPresSensorArr.element[alicePresence_STPresSensor].currentPresence != 18)||(g_STLockArr.element[doorLock_STLock].currentLock!=48))))))
